Studying baryon number transport dynamics via hyperon-kaon correlations in $p + \mathrm{Au}$ collisions at $\sqrt{s_{_{\rm NN}}}=20$, $39$ and $62$ GeV

The observation of positive net hyperon baryon numbers at mid-rapidity in heavy-ion collisions indicates that baryon numbers from incident nucleons can be transported across a large rapidity gap to hyperons where strange quarks of $s-\bar{s}$ are pair-produced. Consequently, hyperons and kaons are expected to be correlated, providing a sensitive probe of both baryon number transport mechanism and strange quark pair correlation. Such correlation may be used to test the gluon-junction interaction mechanism where a $Y$-shaped gluonic field may carry the baryon number and be responsible for the baryon number transport to hyperons over a large rapidity gap. We present hyperon-kaon correlations as a function of their relative rapidity in $p + \mathrm{Au}$ collisions at $\sqrt{s_{NN}} = 20$, $39$, and $62$ GeV using a multiphase transport ($\texttt{AMPT}$) model and Ultra-relativistic Quantum Molecular Dynamics ($\texttt{UrQMD}$) models where hyperon-kaon pairs are originated from fragmentation scheme. We quantify the correlation function using the Wasserstein distance method and systematically investigate the correlation dependence on the beam energy, hyperon emission direction and detector acceptance. Our simulation results provide a baseline without the baryon junction mechanism for future experimental measurements.

==> Fig/PlotCode.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy import optimize as op
from scipy import special as ss
import sys
import os

def gauss(x, A, mu, sigma):
    return A * np.exp(-(x - mu)**2 / (2 * sigma**2))

y = np.zeros([9,151])

for i in range(len(y[0,:])):
    y[0,i] = i
    if (i<50):
        y[1,i] = gauss(y[0,i], 10, 50, 20) - gauss(y[0,0], 10, 50, 20)
        y[2,i] = (100-((y[0,i]-50)/6)**2)**0.5 - 5 - ((100-((y[0,0]-50)/6)**2)**0.5 - 5)
    else:
        y[1,i] = gauss((y[0,i]+50)/2, 10, 50, 20) - gauss(y[0,0], 10, 50, 20)
        y[2,i] = (100-(((y[0,i]+50)/2-50)/6)**2)**0.5 - 5 - ((100-((y[0,0]-50)/6)**2)**0.5 - 5)
        

y1_sum = 0
y2_sum = 0
for i in range(len(y[0,:])):
    y1_sum += y[1,i]
    y2_sum += y[2,i]

for i in range(len(y[0,:])):
    y[2,i] = y[2,i]*y1_sum/y2_sum
    y[3,i] = y[1,i] - y[2,i]

for i in range(len(y[0,:])):
    if y[2,i] < y[1,i]:
        Point1 = i
        break

for i in range(len(y[0,:])):
    if y[2,-i-1] < y[1,-i-1]:
        Point2 = len(y[0,:])-i-1
        break

for i in range(len(y[0,:])):
    if (y[0,i] < Point1) or (y[0,i] > Point2):
        y[5,i] = y[1,i]
    else:
        y[5,i] = y[2,i]
        

ScaleFactor = 0.3

fig1 = plt.figure(dpi=250,figsize=(20*ScaleFactor,6*ScaleFactor))
fig1.subplots_adjust(wspace=0.00,hspace=0.1) # 列间距 行间距

fig2 = plt.figure(dpi=250,figsize=(20*ScaleFactor,5*ScaleFactor))
fig2.subplots_adjust(wspace=0.00,hspace=0.1) # 列间距 行间距

ax1 = fig1.add_subplot(1,1,1)
ax2 = fig2.add_subplot(1,1,1)
ax1.plot(y[0,:],y[1,:],r"k-.",label=r"same")
ax1.plot(y[0,:],y[2,:],r"k--",label=r"mix")
ax2.plot(y[0,:],y[3,:],r"k",linestyle=r"dotted",label=r"same $-$ mix")
ax1.legend(fontsize=11, frameon=False, handlelength=2.8, loc="upper right")
ax2.legend(fontsize=11, frameon=False, handlelength=2.8, loc="upper right")

ax1.plot([y[0,Point1],y[0,Point1]],[0,y[1,Point1]],r"k",linestyle=r"dotted")
ax1.plot([y[0,Point2],y[0,Point2]],[0,y[1,Point2]],r"k",linestyle=r"dotted")
ax1.text(Point1, -1, r"$\Delta y_1$", fontsize=12, ha='center', va='center')
ax1.text(Point2, -1, r"$\Delta y_2$", fontsize=12, ha='center', va='center')

ax1.fill_between(
    y[0, 0:Point1+1],
    y[1, 0:Point1+1],
    y[2, 0:Point1+1],
    color="red",
    hatch=r"//",
    alpha=0.4
)

ax1.fill_between(
    y[0, Point1:Point2+1],
    y[1, Point1:Point2+1],
    y[2, Point1:Point2+1],
    color="green",
    hatch=r"O",
    alpha=0.4
)

ax1.fill_between(
    y[0, Point2:],
    y[1, Point2:],
    y[2, Point2:],
    color="blue",
    hatch='||',
    alpha=0.4
)

ax1.fill_between(
    y[0, :],
    y[5, :],
    y[4, :],
    color="orange",
    hatch='+',
    alpha=0.35
)

ax2.fill_between(
    y[0, 0:Point1+1],
    y[4, 0:Point1+1],
    y[3, 0:Point1+1],
    color="red",
    hatch=r"//",
    alpha=0.4
)

ax2.fill_between(
    y[0, Point1:Point2+1],
    y[4, Point1:Point2+1],
    y[3, Point1:Point2+1],
    color="green",
    hatch=r"O",
    alpha=0.4
)

ax2.fill_between(
    y[0, Point2:],
    y[4, Point2:],
    y[3, Point2:],
    color="blue",
    hatch='||',
    alpha=0.4
)
# ax1.set_ylim(0,)
ax1.plot([-5,155],[0,0],r"k",linewidth=1)
ax2.plot([-5,155],[0,0],r"k",linewidth=1)

ax1.set_xlim(-5,155)
ax2.set_xlim(-5,155)

xA = 0.5 * (y[0, 0] + y[0, Point1])
xB = 0.5 * (y[0, Point1] + y[0, Point2])
xC = 0.5 * (y[0, Point2] + y[0, -1])
yA = 0.5 * np.max(y[1, 0:Point1+1])
yB = 0.8 * np.max(y[1, Point1:Point2+1])
yC = 0.5 * np.max(y[1, Point2:])
ax1.text(xA, yA, r"A", fontsize=12, ha='center', va='center')
ax1.text(xB, yB, r"B", fontsize=12, ha='center', va='center')
ax1.text(xC, yC, r"C", fontsize=12, ha='center', va='center')
ax1.text(xB, yC, r"D", fontsize=12, ha='center', va='center')
yA2 = -0.4 * np.max(np.abs(y[3, 0:Point1+1]))
yB2 =  0.4 * np.max(np.abs(y[3, Point1:Point2+1]))
yC2 = -0.4 * np.max(np.abs(y[3, Point2:]))

ax2.text(xA, yA2, r"A", fontsize=12, ha='center', va='center')
ax2.text(xB, yB2, r"B", fontsize=12, ha='center', va='center')
ax2.text(xC, yC2, r"C", fontsize=12, ha='center', va='center')

ax1.text(0.02, 0.95, r"(a)",
         transform=ax1.transAxes,
         fontsize=12,
         va='top', ha='left')

ax2.text(0.02, 0.95, r"(b)",
         transform=ax2.transAxes,
         fontsize=12,
         va='top', ha='left')

# POT Display
import ot
# POT
n = len(y[0,:])
x = y[0,:]
for i in range(n):
    if y[3,i] < 0: y[6,i] = abs(y[3,i]) # 负值
    else:          y[7,i] = abs(y[3,i]) # 正值
a = y[6,:]
b = y[7,:]

# loss matrix
M = ot.dist(x.reshape((n, 1)), x.reshape((n, 1)))
M /= M.max()
G0 = ot.emd_1d(x, x, a, b)

for i in range(n):
    y[6,i] += 5

fig3 = plt.figure(dpi=250,figsize=(20*ScaleFactor,8*ScaleFactor))
fig3.subplots_adjust(wspace=0.00,hspace=0.1) # 列间距 行间距

ax3 = fig3.add_subplot(1,1,1)
ax3.plot(y[0,:],y[6,:],r"k-",label=r"dip" ,linewidth=1)
ax3.plot(y[0,:],y[7,:],r"k-",label=r"peak",linewidth=1)

Sum = sum(a)
for i in range(n):
    Temp = 0
    for j in range(n):
        Temp += G0[i,j]
        if Temp >= 0.0001*Sum:
            Temp = 0
            ax3.plot([i,j],[5,0],r"k",alpha=0.05)

ax3.plot([-5,155],[5,5],r"k",linewidth=1.5)
ax3.plot([-5,155],[0,0],r"k",linewidth=1.5)
ax3.set_xlim(-5,155)


ax3.text(0.005, 0.95, r"(c)",
         transform=ax3.transAxes,
         fontsize=12,
         va='top', ha='left')

ax3.text(xA, yA+3, r"A", fontsize=12, ha='center', va='center')
ax3.text(xB-3, yB-6, r"B", fontsize=12, ha='center', va='center')
ax3.text(xC, yC+3, r"C", fontsize=12, ha='center', va='center')

ax1.set_xticklabels([])
ax2.set_xticklabels([])
ax3.set_xticklabels([])
ax1.set_yticklabels([0])
ax2.set_yticklabels([0])
for ax in [ax1, ax2]:
    # 只保留 y=0 一个刻度
    ax.set_yticks([0])
    ax.set_yticklabels(['0'])

    # 只显示左侧 spine
    ax.spines['left'].set_visible(True)
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['bottom'].set_visible(False)

    # y 轴：只画左侧刻度
    ax.tick_params(axis='y',
                   left=True, right=False,
                   labelleft=True,
                   length=4, width=1)

    # x 轴：完全不画
    ax.tick_params(axis='x',
                   top=False, bottom=False,
                   labelbottom=False)
ax3.tick_params(axis='y',
               left=False, right=False,
               labelleft=False)
ax3.tick_params(axis='x',
               top=False, bottom=False,
               labelbottom=False)
                   # 只显示左侧 spine
ax3.spines['left'].set_visible(False)
ax3.spines['right'].set_visible(False)
ax3.spines['top'].set_visible(False)
ax3.spines['bottom'].set_visible(False)
